ChemFM as a Scaling Law Guided Foundation Model Pre-trained on Informative Chemicals

Traditional AI methods often rely on task-specific model designs and training, which constrain both the scalability of model size and generalization across different tasks. Here, we introduce ChemFM, a large foundation model specifically developed for chemicals. By conducting a series of scaling experiments, we identify UniChem as the informative molecular database for pre-training the foundation model. ChemFM comprises 3 billion parameters and is pre-trained on 178 million molecules using self-supervised causal language modeling to extract generalizable molecular representations. This model can be adapted to diverse downstream chemical applications using either full-parameter or parameter-efficient fine-tuning methods. ChemFM consistently outperforms state-of-the-art task-specific AI models across all tested tasks. Notably, it achieves up to 67.48% performance improvement across 34 property prediction benchmarks, up to 33.80% reduction in mean average deviation between conditioned and actual properties of generated molecules in conditional molecular generation tasks, and up to 3.7% top-1 accuracy improvement across 4 reaction prediction datasets. Moreover, ChemFM demonstrates its superior performance in predicting antibiotic activity and cytotoxicity, highlighting its potential to advance the discovery of novel antibiotics. Furthermore, we demonstrate that, as a foundation model, ChemFM exhibits strong data efficiency, requiring significantly fewer labeled training samples to achieve state-of-the-art performance. We anticipate that ChemFM will significantly advance chemistry research by providing a foundation model capable of effectively generalizing across a broad range of tasks with minimal additional training.

==> figures/remove_duplicates.py <==
import os
import pandas as pd

# Create the directory for the new CSV files if it doesn't exist
new_folder = "new_imr90_data"
os.makedirs(new_folder, exist_ok=True)

# Define the folder containing the original CSV files
data_folder = "imr90_data"

# Loop through all files in the "data" folder
for file_name in os.listdir(data_folder):
    if file_name.endswith(".csv"):
        # Read the CSV file
        file_path = os.path.join(data_folder, file_name)
        df = pd.read_csv(file_path)
        
        # Remove duplicated (Precision, Recall) sets
        df_cleaned = df.drop_duplicates(subset=['Precision', 'Recall'])
        
        # Save the cleaned CSV to the "new_data" folder
        new_file_path = os.path.join(new_folder, file_name)
        df_cleaned.to_csv(new_file_path, index=False)
        
        print(f"Processed and saved: {file_name}")


